Circuit-Depth Reduction of Unitary-Coupled-Cluster Ansatz by Energy Sorting

Quantum computation represents a revolutionary approach for solving problems in quantum chemistry. However, due to the limited quantum resources in the current noisy intermediate-scale quantum (NISQ) devices, quantum algorithms for large chemical systems remains a major task. In this work, we demonstrate that the circuit depth of the unitary coupled cluster (UCC) and UCC-based ansatzes in the algorithm of variational quantum eigensolver can be significantly reduced by an energy-sorting strategy. Specifically, subsets of excitation operators are first pre-screened from the operator pool according to its contribution to the total energy. The quantum circuit ansatz is then iteratively constructed until the convergence of the final energy to a typical accuracy. For demonstration, this method has been successfully applied to molecular and periodic systems. Particularly, a reduction of 50\%$\sim$98\% in the number of operators is observed while retaining the accuracy of the origin UCCSD operator pools. This method can be straightforwardly extended to general parametric variational ansatzes.

==> 202210/H2c_Nop.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy

x = numpy.arange(0.5, 2.6, 0.1)
y_fci = numpy.array([-1.653116952, -1.960193645, -2.106996915, -2.167560544, -2.180316614, -2.166387449, -2.137970527, -2.102608481, -2.065228963, -2.029070494, -1.996150326, -1.96756031, -1.943692039, -1.924430638, -1.90933206, -1.897780646, -1.889114875, -1.882712637, -1.878037045, -1.874651582, -1.872215994, ])
y_sd = numpy.array([36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, ])
y_gsd = numpy.array([240, 240, 240, 240, 240, 240, 240, 240, 240, 240, 240, 240, 240, 240, 240, 240, 240, 240, 240, 240, 240, ])
y_es_sd = numpy.array([6, 6, 6, 8, 9, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, ])
y_es_gsd = numpy.array([6, 6, 6, 8, 9, 11, 11, 11, 11, 11, 11, 11, 18, 19, 19, 22, 24, 23, 25, 24, 25, ])
y_q_adapt = numpy.array([26, 29, 31, 32, 37, 64, 85, 112, 148, 172, 226, 245, 291, 276, 287, 310, 263, 76, 121, 12, 10, ])
y_adapt_sd = numpy.array([12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 13, 12, 12, 13, ])
y_adapt_gsd = numpy.array([12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 12, 14, 14, 14, 12, 13, 13, 13, 18, 17, 16, ])

plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(15) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%d') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(5) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.ylabel("Number of operators", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
# plt.title('$\mathregular{H_4}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3,2.7))
plt.ylim((0.1, 89))
plt.xticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
plt.yticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(x, y_sd, label="UCCSD", linewidth=linewidth, marker=None, markersize=marksize, color='mistyrose')
plt.plot(x, y_gsd, label="UCCGSD", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y_adapt_sd, label="ADAPT-SD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y_adapt_gsd, label="ADAPT-GSD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='lawngreen')
plt.plot(x, y_q_adapt, label="ADAPT-Q(2)", linewidth=linewidth, marker='^', markersize=marksize, color='gold')
plt.plot(x, y_es_sd, label="ES-VQE-SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
plt.plot(x, y_es_gsd, label="ES-VQE-GSD", linewidth=linewidth, marker='o', markersize=marksize, color='blue')
# plt.plot(x, y_fci, label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
# lt.legend(fontsize='15', loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False)

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.savefig("H2c_Nop.png")

==> 202210/H2c_PES.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


x = numpy.arange(0.5, 2.6, 0.1)
y_fci = numpy.array([-0.532717289, -0.755536209, -0.869557943, -0.927004581, -0.952774221, -0.960199703, -0.95701619, -0.947965079, -0.936074907, -0.923342133, -0.911103978, -0.900234537, -0.891236921, -0.884295955, -0.879345237, -0.876160931, -0.874454891, -0.873939399, -0.874359206, -0.875501492, -0.877194993, ])
y_sd = numpy.array([-0.532701476, -0.75550597, -0.86950537, -0.926920627, -0.952649155, -0.960022266, -0.956771612, -0.947632146, -0.935621306, -0.922716547, -0.910224719, -0.898980379, -0.889453472, -0.881826339, -0.876071904, -0.872032392, -0.869485469, -0.868190699, -0.867917733, -0.868460904, -0.869645033,])
y_gsd = numpy.array([-0.5327171, -0.755536129, -0.869557683, -0.927003825, -0.952772842, -0.960198975, -0.957013736, -0.947964897, -0.936074886, -0.923342044, -0.911103921, -0.900234503, -0.891236819, -0.884295789, -0.879345219, -0.876160835, -0.874454836, -0.873939368, -0.874359169, -0.87550144, -0.87719497, ])
y_es_sd = numpy.array([-0.532507253, -0.755187016, -0.86899686, -0.926411398, -0.951972653, -0.960022198, -0.956771354, -0.947630897, -0.93561652, -0.922700769, -0.910179056, -0.898864517, -0.889197439, -0.881329281, -0.875215368, -0.870697707, -0.867589793, -0.865630629, -0.864631188, -0.865261145, -0.865785226, ])
y_es_gsd = numpy.array([-0.532507253, -0.755187016, -0.86899686, -0.926411398, -0.951972653, -0.960022198, -0.956771354, -0.947630897, -0.93561652, -0.922700769, -0.910179056, -0.89886451, -0.890110712, -0.883164068, -0.877818146, -0.875251579, -0.873167898, -0.873137443, -0.873732598, -0.873961359, -0.87560766, ])
y_q_adapt = numpy.array([-0.532696336, -0.755493703, -0.86947865, -0.926842728, -0.95256432, -0.959887622, -0.956657149, -0.94748638, -0.935725858, -0.922883842, -0.9107148, -0.899937448, -0.89101157, -0.884086843, -0.879141732, -0.875916197, -0.874187144, -0.871727148, -0.873328164, -0.872104664, -0.874692199,  ])
y_adapt_sd = numpy.array([-0.532701479, -0.75550597, -0.869505375, -0.926920632, -0.952649164, -0.960022243, -0.956771358, -0.94763101, -0.935618901, -0.92270891, -0.910202988, -0.89892591, -0.889334166, -0.881762365, -0.876251343, -0.872226001, -0.869647569, -0.867579041, -0.866489367, -0.866676923, -0.869106417])
y_adapt_gsd = numpy.array([-0.532706024, -0.75551361, -0.869517264, -0.926937787, -0.952672333, -0.960051993, -0.956808149, -0.947675024, -0.935667874, -0.922759031, -0.910244614, -0.899183395, -0.889535726, -0.88181456, -0.875995895, -0.872467545, -0.870102582, -0.869291021, -0.873336148, -0.874401298, -0.875945996, ])

plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
legend_fontsize = axis_tick_fontsize - 2
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(0.2) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(0.1) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.ylabel("Energy (Hartree)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.title('$\mathregular{H_2}$-PBC', fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3,2.7))
plt.ylim((-1.09, -0.31))
plt.xticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
plt.yticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(x, y_sd, label="UCCSD", linewidth=linewidth, marker=None, markersize=marksize, color='mistyrose')
plt.plot(x, y_gsd, label="UCCGSD", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y_adapt_sd, label="ADAPT-SD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y_adapt_gsd, label="ADAPT-GSD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='lawngreen')
plt.plot(x, y_q_adapt, label="ADAPT-Q(2)", linewidth=linewidth, marker='^', markersize=marksize, color='gold')
plt.plot(x, y_es_sd, label="ES-VQE-SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
plt.plot(x, y_es_gsd, label="ES-VQE-GSD", linewidth=linewidth, marker='o', markersize=marksize, color='blue')
plt.plot(x, y_fci, label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
plt.legend(fontsize=legend_fontsize, loc='upper left', bbox_to_anchor=(0.12, 0.98), frameon=False, prop={'family':'Times New Roman', 'size':legend_fontsize})

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.savefig("H2c_PES.png")

==> 202210/H2c_err.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter, LogLocator
import numpy


x = numpy.arange(0.5, 2.6, 0.1)
y_fci = numpy.array([-1.653116952, -1.960193645, -2.106996915, -2.167560544, -2.180316614, -2.166387449, -2.137970527, -2.102608481, -2.065228963, -2.029070494, -1.996150326, -1.96756031, -1.943692039, -1.924430638, -1.90933206, -1.897780646, -1.889114875, -1.882712637, -1.878037045, -1.874651582, -1.872215994, ])
y_sd = numpy.array([0.009914865, 0.018959732, 0.03296315, 0.052638824, 0.07841663, 0.111252831, 0.153350116, 0.208748813, 0.284407618, 0.392242598, 0.551295148, 0.786357409, 1.118222244, 1.548449587, 2.052380027, 2.588593785, 3.115827327, 3.60443498, 4.038803627, 4.41444834, 4.733825284, ])
y_gsd = numpy.array([0.000118274, 4.99925E-05, 0.000162826, 0.000474147, 0.000864456, 0.000456002, 0.001538659, 0.000113774, 1.33538E-05, 5.55948E-05, 3.53216E-05, 2.16637E-05, 6.39735E-05, 0.000103998, 1.14895E-05, 6.01251E-05, 3.4249E-05, 1.93585E-05, 2.30766E-05, 3.2262E-05, 1.45136E-05, ])
y_es_sd = numpy.array([0.131692649, 0.218943679, 0.351799209, 0.371925555, 0.502583036, 0.111295618, 0.153511864, 0.209531841, 0.287408844, 0.402135281, 0.579925643, 0.859002912, 1.278755016, 1.860104733, 2.589428067, 3.4254416, 4.304416353, 5.209598923, 6.09946756, 6.420697199, 7.153923969, ])
y_es_gsd = numpy.array([0.131692649, 0.218943679, 0.351799209, 0.371925555, 0.502583036, 0.111295618, 0.153511864, 0.209531841, 0.287408844, 0.402135281, 0.579925643, 0.859006783, 0.706133253, 0.709693485, 0.957486508, 0.570163493, 0.806944483, 0.50282636, 0.392883234, 0.965663441, 0.995257804, ])
y_q_adapt = numpy.array([0.013137328, 0.026651287, 0.04971701, 0.101481591, 0.131607889, 0.195674639, 0.225118651, 0.300144224, 0.218854057, 0.287348672, 0.244014618, 0.186274978, 0.141294833, 0.131113228, 0.127598148, 0.153448044, 0.167877202, 1.387081621, 0.646463127, 2.129810776, 1.569252255, ])
y_adapt_sd = numpy.array([0.009913095, 0.018959633, 0.032960095, 0.052635716, 0.078410403, 0.111267056, 0.153509522, 0.209461255, 0.285915812, 0.397030747, 0.564920272, 0.820509103, 1.193026974, 1.588561067, 1.93987206, 2.467201029, 3.014190954, 3.987944949, 4.934388984, 5.533004837, 5.071537323, ])
y_adapt_gsd = numpy.array([0.007063353, 0.014169764, 0.02550593, 0.041879906, 0.063883924, 0.09261399, 0.13044129, 0.181864439, 0.255209884, 0.365605185, 0.538820667, 0.659066443, 1.066648988, 1.555834874, 2.100037987, 2.315753014, 2.728898034, 2.914533275, 0.641457487, 0.689821487, 0.783121385, ])

plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = LogLocator(base=10.0, numticks=10) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = LogLocator(base=10.0, subs=[2.0, 4.0, 6.0, 8.0]) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)

ax.set_yscale('log')
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
# ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.ylabel("Error (Hartree)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
# plt.title('$\mathregular{H_6}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3, 2.7))
plt.ylim((2e-9, 0.9e-1))
plt.xticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
plt.yticks(size=axis_tick_fontsize - 4, fontproperties = 'Times New Roman')
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))


plt.plot(x, 1. / 627 * y_sd, label="UCCSD", linewidth=linewidth, marker=None, markersize=marksize, color='mistyrose')
plt.plot(x, 1. / 627 * y_gsd, label="UCCGSD", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, 1. / 627 * y_adapt_sd, label="ADAPT-SD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, 1. / 627 * y_adapt_gsd, label="ADAPT-GSD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='lawngreen')
plt.plot(x, 1. / 627 * y_q_adapt, label="ADAPT-Q(2)", linewidth=linewidth, marker='^', markersize=marksize, color='gold')
plt.plot(x, 1. / 627 * y_es_sd, label="ES-VQE-SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
plt.plot(x, 1. / 627 * y_es_gsd, label="ES-VQE-GSD", linewidth=linewidth, marker='o', markersize=marksize, color='blue')
# plt.plot(x, y_fci, label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.savefig("H2c_err.png")

==> 202210/H4_Nop.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy

x = numpy.arange(0.5, 2.6, 0.1)
y_fci = numpy.array([-1.653116952, -1.960193645, -2.106996915, -2.167560544, -2.180316614, -2.166387449, -2.137970527, -2.102608481, -2.065228963, -2.029070494, -1.996150326, -1.96756031, -1.943692039, -1.924430638, -1.90933206, -1.897780646, -1.889114875, -1.882712637, -1.878037045, -1.874651582, -1.872215994, ])
y_sd = numpy.array([14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, ])
y_gsd = numpy.array([72, 72, 72, 72, 72, 72, 72, 72, 72, 72, 72, 72, 72, 72, 72, 72, 72, 72, 72, 72, 72, ])
y_es_sd = numpy.array([6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, ])
y_es_gsd = numpy.array([6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 9, 10, 9, 10, 9, 9, 10, 10, 11, 12, ])
y_q_adapt = numpy.array([19, 20, 21, 21, 26, 26, 26, 24, 25, 31, 29, 29, 28, 30, 29, 30, 3, 3, 3, 3, 3, ])
y_adapt_sd = numpy.array([9, 9, 9, 9, 9, 9, 9, 9, 8, 7, 7, 7, 7, 9, 10, 10, 10, 10, 10, 10, 10, ])
y_adapt_gsd = numpy.array([9, 9, 9, 9, 9, 9, 11, 11, 11, 11, 11, 12, 12, 12, 12, 12, 12, 12, 10, 10, 11, ])

plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(5) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%d') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(2.5) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.ylabel("Number of operators", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
# plt.title('$\mathregular{H_4}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3,2.7))
plt.ylim((0.1, 40))
plt.xticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
plt.yticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(x, y_sd, label="UCCSD", linewidth=linewidth, marker=None, markersize=marksize, color='mistyrose')
plt.plot(x, y_gsd, label="UCCGSD", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y_adapt_sd, label="ADAPT-SD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y_adapt_gsd, label="ADAPT-GSD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='lawngreen')
plt.plot(x, y_q_adapt, label="ADAPT-Q(2)", linewidth=linewidth, marker='^', markersize=marksize, color='gold')
plt.plot(x, y_es_sd, label="ES-VQE-SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
plt.plot(x, y_es_gsd, label="ES-VQE-GSD", linewidth=linewidth, marker='o', markersize=marksize, color='blue')
# plt.plot(x, y_fci, label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
# lt.legend(fontsize='15', loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False)

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.savefig("H4_Nop.png")

==> 202210/H4_PES.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


x = numpy.arange(0.5, 2.6, 0.1)
y_fci = numpy.array([-1.653116952, -1.960193645, -2.106996915, -2.167560544, -2.180316614, -2.166387449, -2.137970527, -2.102608481, -2.065228963, -2.029070494, -1.996150326, -1.96756031, -1.943692039, -1.924430638, -1.90933206, -1.897780646, -1.889114875, -1.882712637, -1.878037045, -1.874651582, -1.872215994, ])
y_sd = numpy.array([-1.653110742, -1.960187796, -2.106989679, -2.167546157, -2.180282045, -2.166308208, -2.137805503, -2.102294609, -2.064678229, -2.02817304, -1.994786423, -1.965619663, -1.941095256, -1.92114756, -1.905392987, -1.893275188, -1.884181293, -1.877515289, -1.872746238, -1.86942768, -1.867199463, ])
y_gsd = numpy.array([-1.653116949, -1.960193644, -2.106996914, -2.167560542, -2.18031661, -2.166387441, -2.137970509, -2.102608383, -2.065228843, -2.029070438, -1.996150304, -1.967560204, -1.943691724, -1.924430008, -1.909331015, -1.897779523, -1.889112086, -1.882710232, -1.878035599, -1.874650455, -1.872215305, ])
y_es_sd = numpy.array([-1.653056602, -1.960113332, -2.106897722, -2.167444324, -2.180179177, -2.166211053, -2.137717223, -2.102214569, -2.064602466, -2.02809526, -1.994699562, -1.96552889, -1.941018051, -1.921175233, -1.905731591, -1.894234588, -1.885983959, -1.880154701, -1.8760499, -1.8731588, -1.871120811, ])
y_es_gsd = numpy.array([-1.653056602, -1.960113332, -2.106897722, -2.167444324, -2.180179177, -2.166211053, -2.137717223, -2.102214569, -2.064602466, -2.02809526, -1.994699562, -1.966234282, -1.942382143, -1.923709626, -1.908926377, -1.897099663, -1.887956063, -1.882442434, -1.877700149, -1.873909375, -1.870621636, ])
y_q_adapt = numpy.array([-1.653110342, -1.960187701, -2.106989844, -2.167547545, -2.18031579, -2.166381602, -2.137963202, -2.10260337, -2.065212246, -2.029070493, -1.99614278, -1.967557869, -1.943690458, -1.924430602, -1.909331189, -1.897775283, -1.84761872, -1.853054649, -1.856959442, -1.859752269, -1.861740363, ])
y_adapt_sd = numpy.array([-1.653110872, -1.960191109, -2.106992987, -2.167557516, -2.180313775, -2.166382971, -2.137960267, -2.102583766, -2.064644145, -2.028113105, -1.994712901, -1.965530505, -1.941006544, -1.92405847, -1.908934857, -1.897381235, -1.888736815, -1.88238961, -1.877753455, -1.874412048, -1.872020124, ])
y_adapt_gsd = numpy.array([-1.653116039, -1.960193598, -2.106996519, -2.167559684, -2.18030857, -2.166358422, -2.137970527, -2.102608481, -2.065228963, -2.029070494, -1.996150326, -1.96756031, -1.943692039, -1.924430638, -1.90933206, -1.897780646, -1.889114875, -1.882712637, -1.877754541, -1.874412546, -1.872215994, ])

plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
legend_fontsize = axis_tick_fontsize - 2
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(0.2) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(0.1) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.ylabel("Energy (Hartree)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.title('$\mathregular{H_4}$', fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3,2.7))
plt.ylim((-2.29,-1.31))
plt.xticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
plt.yticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(x, y_sd, label="UCCSD", linewidth=linewidth, marker=None, markersize=marksize, color='mistyrose')
plt.plot(x, y_gsd, label="UCCGSD", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y_adapt_sd, label="ADAPT-SD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y_adapt_gsd, label="ADAPT-GSD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='lawngreen')
plt.plot(x, y_q_adapt, label="ADAPT-Q(2)", linewidth=linewidth, marker='^', markersize=marksize, color='gold')
plt.plot(x, y_es_sd, label="ES-VQE-SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
plt.plot(x, y_es_gsd, label="ES-VQE-GSD", linewidth=linewidth, marker='o', markersize=marksize, color='blue')
plt.plot(x, y_fci, label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
plt.legend(fontsize=legend_fontsize, loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False, prop={'family':'Times New Roman', 'size':legend_fontsize})

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.savefig("H4_PES.png")

==> 202210/H4_err.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter, LogLocator
import numpy


x = numpy.arange(0.5, 2.6, 0.1)
y_fci = numpy.array([-1.653116952, -1.960193645, -2.106996915, -2.167560544, -2.180316614, -2.166387449, -2.137970527, -2.102608481, -2.065228963, -2.029070494, -1.996150326, -1.96756031, -1.943692039, -1.924430638, -1.90933206, -1.897780646, -1.889114875, -1.882712637, -1.878037045, -1.874651582, -1.872215994, ])
y_sd = numpy.array([0.003893381, 0.003667437, 0.004537002, 0.009020844, 0.021675076, 0.049683901, 0.103469697, 0.19679787, 0.345310428, 0.562703591, 0.855166765, 1.216785775, 1.628182774, 2.058490237, 2.469798708, 2.824922409, 3.093355868, 3.258737422, 3.317335794, 3.275386928, 3.145365243, ])
y_gsd = numpy.array([1.81811E-06, 4.05437E-07, 6.08949E-07, 1.32984E-06, 2.55381E-06, 4.86978E-06, 1.10947E-05, 6.12657E-05, 7.51981E-05, 3.4774E-05, 1.32676E-05, 6.65174E-05, 0.000197519, 0.000395354, 0.00065535, 0.000703975, 0.001748711, 0.001508372, 0.000906769, 0.000706832, 0.000432117, ])
y_es_sd = numpy.array([0.037839127, 0.05035646, 0.06219428, 0.072869916, 0.08617298, 0.110600002, 0.158821526, 0.246982666, 0.392814052, 0.611471518, 0.909628667, 1.273700201, 1.67658999, 2.041139022, 2.257493933, 2.223378243, 1.963084375, 1.603825871, 1.245940032, 0.93597464, 0.686679759, ])
y_es_gsd = numpy.array([0.037839127, 0.05035646, 0.06219428, 0.072869916, 0.08617298, 0.110600001, 0.158821526, 0.246982666, 0.392814052, 0.611471518, 0.909628667, 0.831419524, 0.821304432, 0.452074458, 0.254363203, 0.42697625, 0.726574833, 0.169417523, 0.211233849, 0.465364157, 0.999662922, ])
y_q_adapt = numpy.array([0.004144555, 0.003726573, 0.004433628, 0.008150598, 0.000516567, 0.003665704, 0.004592607, 0.003204707, 0.010481988, 9.25829E-08, 0.004730995, 0.00153068, 0.000991008, 2.27019E-05, 0.000546432, 0.00336238, 26.01808874, 18.59555904, 13.21565694, 9.341869473, 6.568220959, ])
y_adapt_sd = numpy.array([0.003812077, 0.001589946, 0.002462653, 0.001898403, 0.001780326, 0.002807694, 0.006432753, 0.015496478, 0.366681238, 0.600282653, 0.901265322, 1.2726875, 1.683805476, 0.233349583, 0.249046528, 0.250430953, 0.237043499, 0.202538353, 0.177810971, 0.150187956, 0.122810709, ])
y_adapt_gsd = numpy.array([0.000572571, 2.95673E-05, 0.000248603, 0.00053912, 0.005043542, 0.018199915, 1.05901E-08, 8.7217E-09, 1.9669E-08, 7.95041E-09, 1.50485E-09, 1.68041E-09, 8.42683E-09, 4.30126E-09, 2.19262E-08, 1.09662E-08, 1.7255E-08, 1.7907E-08, 0.177129916, 0.149876061, 3.31682E-08, ])

plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = LogLocator(base=10.0, numticks=10) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = LogLocator(base=10.0, subs=[2.0, 4.0, 6.0, 8.0]) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)

ax.set_yscale('log')
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
# ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.ylabel("Error (Hartree)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
# plt.title('$\mathregular{H_6}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3, 2.7))
plt.ylim((2e-11, 0.9e1))
plt.xticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
plt.yticks(size=axis_tick_fontsize - 4, fontproperties = 'Times New Roman')
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))


plt.plot(x, y_sd / 627, label="UCCSD", linewidth=linewidth, marker=None, markersize=marksize, color='mistyrose')
plt.plot(x, y_gsd / 627, label="UCCGSD", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y_adapt_sd / 627, label="ADAPT-SD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y_adapt_gsd / 627, label="ADAPT-GSD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='lawngreen')
plt.plot(x, y_q_adapt / 627, label="ADAPT-Q(2)", linewidth=linewidth, marker='^', markersize=marksize, color='gold')
plt.plot(x, y_es_sd / 627, label="ES-VQE-SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
plt.plot(x, y_es_gsd / 627, label="ES-VQE-GSD", linewidth=linewidth, marker='o', markersize=marksize, color='blue')
# plt.plot(x, y_fci, label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.savefig("H4_err.png")

==> 202210/H6_Nop.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy

x = numpy.arange(0.5, 2.6, 0.1)
y_fci = numpy.array([-1.653116952, -1.960193645, -2.106996915, -2.167560544, -2.180316614, -2.166387449, -2.137970527, -2.102608481, -2.065228963, -2.029070494, -1.996150326, -1.96756031, -1.943692039, -1.924430638, -1.90933206, -1.897780646, -1.889114875, -1.882712637, -1.878037045, -1.874651582, -1.872215994, ])
y_sd = numpy.array([54, 54, 54, 54, 54, 54, 54, 54, 54, 54, 54, 54, 54, 54, 54, 54, 54, 54, 54, 54, 54, ])
y_gsd = numpy.array([345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, ])
y_es_sd = numpy.array([22, 23, 24, 25, 25, 25, 25, 25, 28, 29, 28, 28, 29, 29, 29, 29, 29, 29, 29, 29, 29, ])
y_es_gsd = numpy.array([22, 23, 24, 25, 25, 25, 25, 25, 37, 54, 62, 77, 68, 65, 63, 65, 72, 87, 72, 85, 79, ])
y_q_adapt = numpy.array([143, 168, 183, 213, 233, 303, 337, 362, 392, 385, 405, 420, 409, 427, 432, 434, 444, 453, 464, 23, 14, ])
y_adapt_sd = numpy.array([29, 30, 30, 30, 30, 30, 30, 28, 28, 29, 28, 28, 36, 37, 37, 41, 37, 41, 38, 40, 46, ])
y_adapt_gsd = numpy.array([29, 31, 31, 32, 35, 36, 41, 44, 49, 52, 55, 57, 56, 64, 65, 69, 70, 69, 66, 64, 87, ])

plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(15) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%d') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(5) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.ylabel("Number of operators", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
# plt.title('$\mathregular{H_4}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3,2.7))
plt.ylim((0.1, 104))
plt.xticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
plt.yticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(x, y_sd, label="UCCSD", linewidth=linewidth, marker=None, markersize=marksize, color='mistyrose')
plt.plot(x, y_gsd, label="UCCGSD", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y_adapt_sd, label="ADAPT-SD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y_adapt_gsd, label="ADAPT-GSD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='lawngreen')
plt.plot(x, y_q_adapt, label="ADAPT-Q(2)", linewidth=linewidth, marker='^', markersize=marksize, color='gold')
plt.plot(x, y_es_sd, label="ES-VQE-SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
plt.plot(x, y_es_gsd, label="ES-VQE-GSD", linewidth=linewidth, marker='o', markersize=marksize, color='blue')
# plt.plot(x, y_fci, label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
# lt.legend(fontsize='15', loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False)

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.savefig("H6_Nop.png")

==> 202210/H6_PES.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


x = numpy.arange(0.5, 2.6, 0.1)
y_fci = numpy.array([-2.225106186, -2.79641923, -3.077995452, -3.204411879, -3.24454224, -3.23606628, -3.200684281, -3.151729141, -3.097825647, -3.044600244, -2.995565426, -2.952668364, -2.916689243, -2.887569376, -2.864702878, -2.847192134, -2.834050765, -2.824341652, -2.817252003, -2.812119475, -2.808427401, ])
y_sd = numpy.array([-2.22502259, -2.796293802, -3.07781109, -3.204142258, -3.244141025, -3.235453973, -3.199734075, -3.150254515, -3.095577577, -3.041285894, -2.9908958, -2.946426344, -2.908791079, -2.878090514, -2.853859478, -2.835295195, -2.821457055, -2.81141618, -2.80434156, -2.799537095, -2.796440489, ])
y_gsd = numpy.array([-2.22510598, -2.796419129, -3.077995288, -3.204411537, -3.244541842, -3.236065749, -3.200683283, -3.151727161, -3.097822237, -3.044594081, -2.995555788, -2.952657538, -2.916674431, -2.887552282, -2.864684174, -2.847169143, -2.834018364, -2.824240924, -2.817119008, -2.811985735, -2.808294951, ])
y_es_sd = numpy.array([-2.224662617, -2.795839564, -3.077401991, -3.203896717, -3.243913439, -3.235261182, -3.199580734, -3.150135565, -3.095517779, -3.041254897, -2.990957379, -2.94669717, -2.909448319, -2.879450725, -2.856214274, -2.838932394, -2.826383243, -2.817297645, -2.81061326, -2.805453119, -2.801443655, ])
y_es_gsd = numpy.array([-2.224662617, -2.795839564, -3.077401991, -3.203896717, -3.243913439, -3.235261182, -3.199580734, -3.150135565, -3.096545341, -3.043041888, -2.993973371, -2.951427984, -2.915215887, -2.886160705, -2.86326268, -2.845614067, -2.832521406, -2.823254345, -2.815686224, -2.809940375, -2.806673809, ])
y_q_adapt = numpy.array([-2.225028662, -2.796325098, -3.07784208, -3.204207536, -3.244210775, -3.235761537, -3.200536664, -3.15157759, -3.097729033, -3.044493751, -2.995491607, -2.952606918, -2.916634515, -2.887509893, -2.864657868, -2.847128214, -2.834006202, -2.824291779, -2.81720795, -2.804459802, -2.802956544, ])
y_adapt_sd = numpy.array([-2.225022963, -2.796300512, -3.07781442, -3.204151057, -3.244159916, -3.235486521, -3.19978264, -3.150194867, -3.095538579, -3.041283028, -2.991008797, -2.946793321, -2.913929297, -2.885688937, -2.863223483, -2.844752692, -2.831486057, -2.82203484, -2.815818582, -2.810745441, -2.807184607, ])
y_adapt_gsd = numpy.array([-2.225055077, -2.796364608, -3.077906448, -3.204290919, -3.244421659, -3.235894314, -3.200508959, -3.151509203, -3.097592378, -3.044334748, -2.995330416, -2.952354172, -2.916319815, -2.887262824, -2.864375446, -2.846975488, -2.83385051, -2.824058815, -2.816393098, -2.811050632, -2.808352912, ])

plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
legend_fontsize = axis_tick_fontsize - 2
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(0.2) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(0.1) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.ylabel("Energy (Hartree)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.title('$\mathregular{H_6}$', fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3,2.7))
plt.ylim((-3.49, -2.01))
plt.xticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
plt.yticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(x, y_sd, label="UCCSD", linewidth=linewidth, marker=None, markersize=marksize, color='mistyrose')
plt.plot(x, y_gsd, label="UCCGSD", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y_adapt_sd, label="ADAPT-SD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y_adapt_gsd, label="ADAPT-GSD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='lawngreen')
plt.plot(x, y_q_adapt, label="ADAPT-Q(2)", linewidth=linewidth, marker='^', markersize=marksize, color='gold')
plt.plot(x, y_es_sd, label="ES-VQE-SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
plt.plot(x, y_es_gsd, label="ES-VQE-GSD", linewidth=linewidth, marker='o', markersize=marksize, color='blue')
plt.plot(x, y_fci, label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
# plt.legend(fontsize=legend_fontsize, loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False, prop={'family':'Times New Roman', 'size':legend_fontsize})

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.savefig("H6_PES.png")

==> 202210/H6_err.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter, LogLocator
import numpy


x = numpy.arange(0.5, 2.6, 0.1)
y_fci = numpy.array([-1.653116952, -1.960193645, -2.106996915, -2.167560544, -2.180316614, -2.166387449, -2.137970527, -2.102608481, -2.065228963, -2.029070494, -1.996150326, -1.96756031, -1.943692039, -1.924430638, -1.90933206, -1.897780646, -1.889114875, -1.882712637, -1.878037045, -1.874651582, -1.872215994, ])
y_sd = numpy.array([0.05241485, 0.078643598, 0.115594707, 0.169052582, 0.251561977, 0.383916438, 0.59577916, 0.924590603, 1.409539831, 2.078097324, 2.9278557, 3.913746542, 4.952149027, 5.943246899, 6.798811679, 7.459380499, 7.896256035, 8.104270917, 8.094847659, 7.889151898, 7.51579335, ])
y_gsd = numpy.array([0.000128891, 6.38024E-05, 0.000102639, 0.000214622, 0.000249445, 0.00033282, 0.000625401, 0.00124146, 0.002138512, 0.003864351, 0.006043183, 0.006787606, 0.009286823, 0.010718082, 0.011727171, 0.014415311, 0.020315574, 0.063156417, 0.083388024, 0.083854708, 0.083046216, ])
y_es_sd = numpy.array([0.27811796, 0.363450546, 0.372100304, 0.323007144, 0.394258059, 0.504796401, 0.691923842, 0.999172415, 1.447033214, 2.097532413, 2.889245316, 3.743938833, 4.540059104, 5.090394609, 5.322354576, 5.178857064, 4.807536449, 4.416592334, 4.162491706, 4.179804945, 4.378808548, ])
y_es_gsd = numpy.array([0.27811796, 0.363450546, 0.372100304, 0.323007144, 0.394258059, 0.504796401, 0.691923842, 0.999172415, 0.802752084, 0.977089301, 0.998218577, 0.777718389, 0.923793916, 0.883236804, 0.903003886, 0.989447866, 0.958908395, 0.681741259, 0.981743362, 1.366295474, 1.099502041, ])
y_q_adapt = numpy.array([0.048607519, 0.059020753, 0.096164264, 0.128123052, 0.207828453, 0.191073678, 0.092555698, 0.095022744, 0.060577246, 0.066771434, 0.046284486, 0.038526886, 0.034314477, 0.037295903, 0.02822108, 0.04007791, 0.027941028, 0.031270031, 0.027621418, 4.802615168, 3.430226832, ])
y_adapt_sd = numpy.array([0.052180863, 0.074436506, 0.113506739, 0.163535708, 0.239716884, 0.363508694, 0.565328724, 0.961989981, 1.433991951, 2.079894544, 2.857006234, 3.683651824, 1.730486159, 1.179035581, 0.927580701, 1.529529988, 1.608072067, 1.446371373, 0.898754785, 0.861519326, 0.779231333, ])
y_adapt_gsd = numpy.array([0.0320455, 0.034248351, 0.055805557, 0.075842101, 0.075604083, 0.107822637, 0.109926514, 0.137901034, 0.146259653, 0.166466012, 0.147350871, 0.196998316, 0.231631392, 0.192208407, 0.205299956, 0.135837059, 0.125559631, 0.177338549, 0.538533729, 0.670164315, 0.046704277, ])

plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = LogLocator(base=10.0, numticks=10) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = LogLocator(base=10.0, subs=[2.0, 4.0, 6.0, 8.0]) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)

ax.set_yscale('log')
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
# ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.ylabel("Error (Hartree)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
# plt.title('$\mathregular{H_6}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3, 2.7))
plt.ylim((2e-8, 0.9e0))
plt.xticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
plt.yticks(size=axis_tick_fontsize - 4, fontproperties = 'Times New Roman')
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))


plt.plot(x, 1. / 627 * y_sd, label="UCCSD", linewidth=linewidth, marker=None, markersize=marksize, color='mistyrose')
plt.plot(x, 1. / 627 * y_gsd, label="UCCGSD", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, 1. / 627 * y_adapt_sd, label="ADAPT-SD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, 1. / 627 * y_adapt_gsd, label="ADAPT-GSD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='lawngreen')
plt.plot(x, 1. / 627 * y_q_adapt, label="ADAPT-Q(2)", linewidth=linewidth, marker='^', markersize=marksize, color='gold')
plt.plot(x, 1. / 627 * y_es_sd, label="ES-VQE-SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
plt.plot(x, 1. / 627 * y_es_gsd, label="ES-VQE-GSD", linewidth=linewidth, marker='o', markersize=marksize, color='blue')
# plt.plot(x, y_fci, label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.savefig("H6_err.png")

==> 202210/LiH_Nop.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy

x = numpy.arange(0.5, 4.1, 0.1)
y_fci = numpy.array([-1.653116952, -1.960193645, -2.106996915, -2.167560544, -2.180316614, -2.166387449, -2.137970527, -2.102608481, -2.065228963, -2.029070494, -1.996150326, -1.96756031, -1.943692039, -1.924430638, -1.90933206, -1.897780646, -1.889114875, -1.882712637, -1.878037045, -1.874651582, -1.872215994, ])
y_sd = numpy.array([44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, 44, ])
y_gsd = numpy.array([345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, 345, ])
y_es_sd = numpy.array([7, 8, 8, 8, 7, 6, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 15, 15, 15, 15, 15, 16, 17, 17, 16, 17, 17, 17, 17, 17, 17, 17, 17, 17, ])
y_es_gsd = numpy.array([7, 8, 8, 8, 7, 6, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 19, 20, 20, 20, 20, 17, 38, 28, 16, 17, 17, 17, 17, 17, 17, 17, 17, 17, ])
y_q_adapt = numpy.array([80, 64, 58, 55, 53, 52, 50, 49, 49, 51, 48, 51, 52, 55, 54, 55, 57, 58, 70, 69, 68, 66, 67, 70, 70, 77, 74, 80, 77, 85, 77, 80, 83, 75, 73, 68, ])
y_adapt_sd = numpy.array([20, 19, 19, 18, 17, 17, 17, 17, 17, 16, 15, 16, 16, 16, 16, 16, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 18, 18, 18, 18, 18, 18, 17, ])
y_adapt_gsd = numpy.array([23, 20, 21, 20, 20, 20, 20, 19, 19, 17, 16, 17, 18, 17, 17, 17, 18, 18, 18, 18, 19, 19, 20, 20, 21, 22, 23, 23, 24, 24, 24, 24, 24, 24, 23, 23, ])

plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.6) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.3) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(15) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%d') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(5) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.ylabel("Number of operators", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
# plt.title('$\mathregular{H_4}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.31,4.49))
plt.ylim((0.1, 104))
plt.xticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
plt.yticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(x, y_sd, label="UCCSD", linewidth=linewidth, marker=None, markersize=marksize, color='mistyrose')
plt.plot(x, y_gsd, label="UCCGSD", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y_adapt_sd, label="ADAPT-SD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y_adapt_gsd, label="ADAPT-GSD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='lawngreen')
plt.plot(x, y_q_adapt, label="ADAPT-Q(2)", linewidth=linewidth, marker='^', markersize=marksize, color='gold')
plt.plot(x, y_es_sd, label="ES-VQE-SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
plt.plot(x, y_es_gsd, label="ES-VQE-GSD", linewidth=linewidth, marker='o', markersize=marksize, color='blue')
# plt.plot(x, y_fci, label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
# lt.legend(fontsize='15', loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False)

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.savefig("LiH_Nop.png")

==> 202210/LiH_PES.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


x = numpy.arange(0.5, 4.1, 0.1)
y_fci = numpy.array([-7.050225035, -7.319318938, -7.505051767, -7.634167329, -7.723423721, -7.78446028, -7.825536958, -7.852430853, -7.869139976, -7.878453652, -7.882362287, -7.882324379, -7.879433517, -7.874524025, -7.868240794, -7.861087772, -7.853462905, -7.845683623, -7.838005003, -7.830631624, -7.823723883, -7.817399927, -7.811735339, -7.806763403, -7.802478453, -7.79884316, -7.795798533, -7.793274301, -7.791197566, -7.789498785, -7.788115123, -7.786991815, -7.78608226, -7.785347424, -7.784754946, -7.784278179, ])
y_sd = numpy.array([-7.05016442, -7.31929706, -7.505041464, -7.634160664, -7.723418309, -7.784455091, -7.825531387, -7.852424544, -7.869132733, -7.878445362, -7.882352851, -7.882313666, -7.87942133, -7.874510079, -7.868224696, -7.861069001, -7.853440787, -7.845657309, -7.837973446, -7.830593586, -7.823677962, -7.817344653, -7.811669323, -7.806685551, -7.802388195, -7.798740657, -7.795684773, -7.793151021, -7.791066999, -7.789363275, -7.787976724, -7.786852031, -7.785941975, -7.785206997, -7.784614396, -7.78413737, ])
y_gsd = numpy.array([-7.050224168, -7.319318898, -7.50505166, -7.634167273, -7.723423658, -7.784460173, -7.825536851, -7.852430692, -7.869139758, -7.878453358, -7.882361957, -7.88232405, -7.879433255, -7.874523792, -7.868240591, -7.861087535, -7.853462632, -7.845683298, -7.838004648, -7.830631092, -7.823723176, -7.817398724, -7.811733112, -7.806760572, -7.802474379, -7.798837013, -7.795787809, -7.793259783, -7.791183702, -7.789484037, -7.788101938, -7.786982322, -7.786074337, -7.785340753, -7.78474913, -7.784272702, ])
y_es_sd = numpy.array([-7.049097169, -7.318749731, -7.504502346, -7.633586869, -7.722831327, -7.783852111, -7.824922966, -7.851865667, -7.86858725, -7.877885417, -7.881757198, -7.881664134, -7.878699762, -7.873695497, -7.867290869, -7.859982272, -7.852158142, -7.844124983, -7.837620819, -7.830106185, -7.823008348, -7.816439625, -7.810476114, -7.806674076, -7.802397911, -7.798753563, -7.795670094, -7.793138501, -7.791054612, -7.789350795, -7.787960844, -7.786834679, -7.785925789, -7.785191024, -7.784598948, -7.784122726, ])
y_es_gsd = numpy.array([-7.049097169, -7.318749731, -7.504502346, -7.633586869, -7.722831327, -7.783852111, -7.824922966, -7.851865667, -7.86858725, -7.877885417, -7.881757198, -7.881664134, -7.878699762, -7.873695497, -7.867290869, -7.859982272, -7.852158142, -7.844124983, -7.837648584, -7.829873914, -7.823709961, -7.817379433, -7.81171124, -7.805381079, -7.800636997, -7.798249332, -7.794749222, -7.792292479, -7.790230552, -7.78858953, -7.787758014, -7.786858501, -7.785940903, -7.785204569, -7.78428858, -7.783868535, ])
y_q_adapt = numpy.array([-7.050157876, -7.31928792, -7.505033036, -7.634153214, -7.723411845, -7.784450311, -7.82552558, -7.852420792, -7.869128708, -7.878440838, -7.882349046, -7.882310106, -7.879417705, -7.874508678, -7.868224076, -7.861070427, -7.853442349, -7.845660397, -7.837988295, -7.830618975, -7.823716842, -7.817393451, -7.81172968, -7.806759104, -7.802475486, -7.798839567, -7.795794089, -7.793268703, -7.791189629, -7.789493276, -7.788104671, -7.786984848, -7.786075219, -7.78534456, -7.784729855, -7.784257613, ])
y_adapt_sd = numpy.array([-7.050163211, -7.319293978, -7.505040886, -7.634158007, -7.72341482, -7.784451311, -7.825525998, -7.852421904, -7.869130347, -7.878444215, -7.882350298, -7.88231255, -7.879418774, -7.874508391, -7.868223353, -7.861067115, -7.853440185, -7.845656893, -7.837973124, -7.830593389, -7.823678216, -7.817345737, -7.811671586, -7.806689421, -7.802394351, -7.798749586, -7.7956961, -7.793163908, -7.791080121, -7.789378939, -7.787990684, -7.786863424, -7.785950423, -7.785212548, -7.784617371, -7.784137036, ])
y_adapt_gsd = numpy.array([-7.050209087, -7.319300392, -7.505047047, -7.634161476, -7.723418402, -7.784455176, -7.82553139, -7.852424141, -7.869132226, -7.878444436, -7.882350953, -7.882312655, -7.879420846, -7.874509235, -7.868223678, -7.861068404, -7.853440653, -7.845667231, -7.837985196, -7.830607522, -7.823710407, -7.817386886, -7.811734304, -7.806762073, -7.802477016, -7.798842867, -7.795798301, -7.793274011, -7.791197266, -7.789498438, -7.788114747, -7.786991419, -7.786081798, -7.785347189, -7.78475445, -7.784277766, ])

plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
legend_fontsize = axis_tick_fontsize - 2
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.6) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.3) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(0.2) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(0.1) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.ylabel("Energy (Hartree)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.title('$\mathregular{LiH}$', fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
# plt.axes([0., 0., 1., .8])
plt.xlim((0.31,4.49))
plt.ylim((-7.99,-6.91))
plt.xticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
plt.yticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(x, y_sd, label="UCCSD", linewidth=linewidth, marker=None, markersize=marksize, color='mistyrose')
plt.plot(x, y_gsd, label="UCCGSD", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y_adapt_sd, label="ADAPT-SD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y_adapt_gsd, label="ADAPT-GSD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='lawngreen')
plt.plot(x, y_q_adapt, label="ADAPT-Q(2)", linewidth=linewidth, marker='^', markersize=marksize, color='gold')
plt.plot(x, y_es_sd, label="ES-VQE-SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
plt.plot(x, y_es_gsd, label="ES-VQE-GSD", linewidth=linewidth, marker='o', markersize=marksize, color='blue')
plt.plot(x, y_fci, label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
# plt.legend(fontsize=legend_fontsize, loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False, prop={'family':'Times New Roman', 'size':legend_fontsize})

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.savefig("LiH_PES.png")

==> 202210/LiH_err.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter, LogLocator
import numpy


x = numpy.arange(0.5, 4.1, 0.1)
y_fci = numpy.array([-1.653116952, -1.960193645, -2.106996915, -2.167560544, -2.180316614, -2.166387449, -2.137970527, -2.102608481, -2.065228963, -2.029070494, -1.996150326, -1.96756031, -1.943692039, -1.924430638, -1.90933206, -1.897780646, -1.889114875, -1.882712637, -1.878037045, -1.874651582, -1.872215994, ])
y_sd = numpy.array([0.038005555, 0.013717331, 0.006459732, 0.004179165, 0.003393207, 0.003253537, 0.003492979, 0.003955959, 0.004541403, 0.005198119, 0.005916502, 0.006717194, 0.00764127, 0.008744112, 0.010093335, 0.011769499, 0.013867907, 0.016499201, 0.019785742, 0.023850089, 0.028792493, 0.03465713, 0.041391976, 0.048813124, 0.056591613, 0.064269245, 0.071328015, 0.077296523, 0.081865547, 0.084964835, 0.086776627, 0.087644558, 0.087959059, 0.088048037, 0.088124692, 0.088287365, ])
y_gsd = numpy.array([0.000543712, 2.47641E-05, 6.70922E-05, 3.5449E-05, 3.92118E-05, 6.71264E-05, 6.69798E-05, 0.000100961, 0.000136879, 0.000184588, 0.000206772, 0.000206348, 0.000163845, 0.000145937, 0.000127118, 0.000149144, 0.00017132, 0.000204028, 0.000222067, 0.000333984, 0.000443557, 0.00075467, 0.001396717, 0.001775036, 0.002554533, 0.00385387, 0.006723999, 0.009102473, 0.008692639, 0.00924712, 0.008266889, 0.005952392, 0.00496787, 0.004182933, 0.003646835, 0.003433995, ])
y_es_sd = numpy.array([0.707171858, 0.356892325, 0.344486653, 0.363948517, 0.371431186, 0.381322132, 0.384972662, 0.354371748, 0.346559622, 0.356283485, 0.379390401, 0.413973399, 0.460064064, 0.519487057, 0.595602751, 0.693148966, 0.818086498, 0.977267459, 0.240883217, 0.329450279, 0.448640735, 0.602109838, 0.789533909, 0.056007818, 0.050499774, 0.05617706, 0.080531497, 0.085146325, 0.089631937, 0.092789793, 0.096733222, 0.098524339, 0.098107887, 0.098062931, 0.097810652, 0.097468998, ])
y_es_gsd = numpy.array([0.707171858, 0.356892325, 0.344486653, 0.363948517, 0.371431186, 0.381322132, 0.384972662, 0.354371748, 0.346559622, 0.356283485, 0.379390401, 0.413973399, 0.460064064, 0.519487057, 0.595602751, 0.693148966, 0.818086498, 0.977267459, 0.223474408, 0.475084176, 0.00872925, 0.012849845, 0.015110462, 0.866716938, 1.154592661, 0.372330119, 0.657918033, 0.615602042, 0.606317962, 0.570103414, 0.22390734, 0.083588042, 0.088631108, 0.089570172, 0.292411261, 0.256846904, ])
y_q_adapt = numpy.array([0.042109168, 0.019448236, 0.011744042, 0.008850115, 0.007446277, 0.006250862, 0.007134146, 0.006308594, 0.007065134, 0.008034445, 0.008301682, 0.008948938, 0.00991377, 0.009622869, 0.010482124, 0.01087568, 0.01288859, 0.01456288, 0.010475807, 0.007931326, 0.004414888, 0.004060783, 0.003548001, 0.002694999, 0.001860122, 0.002252268, 0.002786362, 0.00350973, 0.004976174, 0.003454298, 0.006553646, 0.00436834, 0.004415052, 0.001795737, 0.015731764, 0.012894525, ])
y_adapt_sd = numpy.array([0.038763966, 0.015649559, 0.006822289, 0.005845049, 0.005581226, 0.005623326, 0.006871699, 0.00561116, 0.006037818, 0.00591732, 0.007517075, 0.007416878, 0.009243679, 0.009802443, 0.010935538, 0.012952116, 0.014245696, 0.016759784, 0.019987695, 0.023973404, 0.028633332, 0.033977407, 0.039972966, 0.046386688, 0.052732115, 0.058670422, 0.064225905, 0.06921637, 0.073637691, 0.075143762, 0.078023459, 0.080501406, 0.082662296, 0.084567107, 0.086259574, 0.088496283, ])
y_adapt_gsd = numpy.array([0.009999519, 0.011628067, 0.002959404, 0.003669989, 0.003334883, 0.003200317, 0.003490867, 0.004208405, 0.004859438, 0.005778671, 0.007106386, 0.007351156, 0.007944734, 0.009273018, 0.010731586, 0.012144189, 0.013952259, 0.01027817, 0.012418483, 0.015112319, 0.008450047, 0.008176934, 0.000648899, 0.000833745, 0.000900926, 0.000183482, 0.000145417, 0.000181586, 0.000187948, 0.000217728, 0.000235666, 0.000248486, 0.000290001, 0.000147265, 0.000311192, 0.000258926, ])

plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.6) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.3) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = LogLocator(base=10.0, numticks=10) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = LogLocator(base=10.0, subs=[2.0, 4.0, 6.0, 8.0]) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)

ax.set_yscale('log')
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
# ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.ylabel("Error (Hartree)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
# plt.title('$\mathregular{H_6}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.31,4.49))
plt.ylim((2e-8, 0.9e-1))
plt.xticks(size=axis_tick_fontsize, fontproperties = 'Times New Roman')
plt.yticks(size=axis_tick_fontsize - 4, fontproperties = 'Times New Roman')
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))


plt.plot(x, 1. / 627 * y_sd, label="UCCSD", linewidth=linewidth, marker=None, markersize=marksize, color='mistyrose')
plt.plot(x, 1. / 627 * y_gsd, label="UCCGSD", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, 1. / 627 * y_adapt_sd, label="ADAPT-SD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, 1. / 627 * y_adapt_gsd, label="ADAPT-GSD(2)", linewidth=linewidth, marker='^', markersize=marksize, color='lawngreen')
plt.plot(x, 1. / 627 * y_q_adapt, label="ADAPT-Q(2)", linewidth=linewidth, marker='^', markersize=marksize, color='gold')
plt.plot(x, 1. / 627 * y_es_sd, label="ES-VQE-SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
plt.plot(x, 1. / 627 * y_es_gsd, label="ES-VQE-GSD", linewidth=linewidth, marker='o', markersize=marksize, color='blue')
# plt.plot(x, y_fci, label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.savefig("LiH_err.png")

==> matplotlib_scripts/H2c_Nop.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


a = [[0.5, 999, 999, 999, 54, 11], 
[0.6, 999, 999, 999, 54, 11], 
[0.7, 999, 999, 999, 54, 11], 
[0.8, 999, 999, 999, 54, 11], 
[0.9, 999, 999, 999, 54, 11], 
[1, 999, 999, 999, 54, 11], 
[1.1, 999, 999, 999, 54, 11], 
[1.2, 999, 999, 999, 54, 11], 
[1.3, 999, 999, 999, 54, 11], 
[1.4, 999, 999, 999, 54, 11], 
[1.5, 999, 999, 999, 54, 11], 
[1.6, 999, 999, 999, 54, 11], 
[1.7, 999, 999, 999, 54, 11], 
[1.8, 999, 999, 999, 54, 11], 
[1.9, 999, 999, 999, 54, 11], 
[2, 999, 999, 999, 54, 11], 
[2.1, 999, 999, 999, 54, 11], 
[2.2, 999, 999, 999, 54, 11], 
[2.3, 999, 999, 999, 54, 11], 
[2.4, 999, 999, 999, 54, 11], 
[2.5, 999, 999, 999, 54, 11]]
a = numpy.array(a)
x = a[:, 0]
y = a[:, 1:]
plt.figure(figsize=(8, 6))

title_fontsize = 32
axis_title_fontsize = 28
axis_tick_fontsize = 24
legend_fontsize = axis_tick_fontsize
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(15) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%d') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(7.5) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontsize=axis_title_fontsize)
plt.ylabel("Number of operators", fontsize=axis_title_fontsize)
# plt.title('$\mathregular{H_4}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3,2.7))
plt.ylim((0.1, 75))
plt.xticks(size=axis_tick_fontsize)
plt.yticks(size=axis_tick_fontsize)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(x, y[:, 0], label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
plt.plot(x, y[:, 1], label="HF", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y[:, 3], label="UCCSD", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y[:, 4], label="ES-VQE/SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
# lt.legend(fontsize='15', loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False)

plt.subplots_adjust(left=0.18, right=0.95, top=0.9, bottom=0.15)

plt.show()

==> matplotlib_scripts/H2c_PES.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


a = [[0.5 , -0.532717289, -0.524841575, -0.532700701, -0.532701479, -0.532701479], 
[0.6 , -0.755536209, -0.745926205, -0.755503866, -0.75550597, -0.75550597], 
[0.7 , -0.869557943, -0.857882149, -0.869500509, -0.869505375, -0.869505375], 
[0.8 , -0.927004581, -0.913006971, -0.926910977, -0.926920634, -0.926920632], 
[0.9 , -0.952774221, -0.936230314, -0.952632767, -0.952649167, -0.952649151], 
[1.0 , -0.960199703, -0.940817718, -0.959998966, -0.960022288, -0.960022198], 
[1.1 , -0.95701619, -0.934365885, -0.956746878, -0.956771651, -0.956771354], 
[1.2 , -0.947965079, -0.921437829, -0.94762705, -0.947632216, -0.947630897], 
[1.3 , -0.936074907, -0.904856135, -0.935696313, -0.935621462, -0.93561652], 
[1.4 , -0.923342133, -0.886392886, -0.923024326, -0.922716982, -0.922700769], 
[1.5 , -0.911103978, -0.867167003, -0.911115453, -0.910225994, -0.910179058], 
[1.6 , -0.900234537, -0.847888274, -0.901183963, -0.898983804, -0.898864517], 
[1.7 , -0.891236921, -0.829010436, -0.894341503, -0.889461462, -0.889197439], 
[1.8 , -0.884295955, -0.81082595, -0.891692597, -0.88184241, -0.881329281], 
[1.9 , -0.879345237, -0.79352383, -0.894234989, -0.876100164, -0.875215273], 
[2.0 , -0.876160931, -0.777225026, -0.90240394, -0.872076767, -0.870697866], 
[2.1 , -0.874454891, -0.762004353, -0.915497786, -0.869548995, -0.867590071], 
[2.2 , -0.873939399, -0.747904133, -0.931805895, -0.868275168, -0.865630865], 
[2.3 , -0.874359206, -0.734942635, -0.94948507, -0.868023641, -0.864631188], 
[2.4 , -0.875501492, -0.723119302, -0.967203288, -0.868587644, -0.865263798], 
[2.5 , -0.877194993, -0.712418169, -0.984207516, -0.869791175, -0.865781768]]
a = numpy.array(a)
x = a[:, 0]
y = a[:, 1:]
plt.figure(figsize=(8, 6))

title_fontsize = 32
axis_title_fontsize = 28
axis_tick_fontsize = 24
legend_fontsize = axis_tick_fontsize
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(0.2) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(0.1) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontsize=axis_title_fontsize)
plt.ylabel("Energy (Hartree)", fontsize=axis_title_fontsize)
plt.title('$\mathregular{H_2\ chain}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3,2.7))
plt.ylim((-1.05,-0.351))
plt.xticks(size=axis_tick_fontsize)
plt.yticks(size=axis_tick_fontsize)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(x, y[:, 0], label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
plt.plot(x, y[:, 1], label="HF", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y[:, 3], label="UCCSD", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y[:, 4], label="ES-VQE/SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
plt.legend(fontsize=legend_fontsize, loc='upper left', bbox_to_anchor=(0.10, 0.98), frameon=False)

plt.subplots_adjust(left=0.18, right=0.95, top=0.9, bottom=0.15)

plt.show()

==> matplotlib_scripts/H2c_err.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


a = [[0.5, 999, 0.007875714, 1.65881E-05, 1.58104E-05, 1.58103E-05, 0.001594896], 
[0.6, 999, 0.009610004, 3.2343E-05, 3.02387E-05, 3.02387E-05, 0.001594896], 
[0.7, 999, 0.011675794, 5.74337E-05, 5.25679E-05, 5.2568E-05, 0.001594896], 
[0.8, 999, 0.01399761, 9.36035E-05, 8.39467E-05, 8.3949E-05, 0.001594896], 
[0.9, 999, 0.016543906, 0.000141454, 0.000125054, 0.00012507, 0.001594896], 
[1, 999, 0.019381984, 0.000200736, 0.000177414, 0.000177505, 0.001594896], 
[1.1, 999, 0.022650305, 0.000269312, 0.000244539, 0.000244836, 0.001594896], 
[1.2, 999, 0.02652725, 0.000338029, 0.000332863, 0.000334182, 0.001594896], 
[1.3, 999, 0.031218772, 0.000378594, 0.000453445, 0.000458387, 0.001594896], 
[1.4, 999, 0.036949247, 0.000317807, 0.000625151, 0.000641364, 0.001594896], 
[1.5, 999, 0.043936974, 1.14759E-05, 0.000877984, 0.00092492, 0.001594896], 
[1.6, 999, 0.052346263, 0.000949426, 0.001250733, 0.001370021, 0.001594896], 
[1.7, 999, 0.062226485, 0.003104582, 0.001775459, 0.002039482, 0.001594896], 
[1.8, 999, 0.073470006, 0.007396642, 0.002453546, 0.002966674, 0.001594896], 
[1.9, 999, 0.085821408, 0.014889752, 0.003245073, 0.004129964, 0.001594896], 
[2, 999, 0.098935905, 0.026243009, 0.004084164, 0.005463065, 0.001594896], 
[2.1, 999, 0.112450538, 0.041042895, 0.004905896, 0.00686482, 0.001594896], 
[2.2, 999, 0.126035266, 0.057866496, 0.005664231, 0.008308535, 0.001594896], 
[2.3, 999, 0.139416571, 0.075125864, 0.006335565, 0.009728018, 0.001594896], 
[2.4, 999, 0.15238219, 0.091701797, 0.006913847, 0.010237694, 0.001594896], 
[2.5, 999, 0.164776824, 0.107012523, 0.007403818, 0.011413225, 0.001594896]]
a = numpy.array(a)
x = a[:, 0]
y = a[:, 1:]
plt.figure(figsize=(8, 6))

title_fontsize = 32
axis_title_fontsize = 28
axis_tick_fontsize = 24
legend_fontsize = axis_tick_fontsize
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = LogLocator(base=10.0, numticks=10) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = LogLocator(base=10.0, subs=[2.0, 4.0, 6.0, 8.0]) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)

ax.set_yscale('log')
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
# ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontsize=axis_title_fontsize)
plt.ylabel("Error (Hartree)", fontsize=axis_title_fontsize)
# plt.title('$\mathregular{H_6}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3, 2.7))
plt.ylim((2e-6, 1.))
plt.xticks(size=axis_tick_fontsize)
plt.yticks(size=axis_tick_fontsize - 4)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))


# plt.plot(x, y[:, 0], label="FCI", marker="*", markersize=7, color='black')
plt.plot(x, y[:, 1], label="HF", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y[:, 3], label="UCCSD", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y[:, 4], label="ES-VQE/SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
plt.plot([0.3, 4.5], [1./627, 1./627], linestyle="--", color='grey')
# plt.legend(fontsize='15', loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False)

plt.subplots_adjust(left=0.18, right=0.95, top=0.9, bottom=0.15)

plt.show()

==> matplotlib_scripts/H4_Nop.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


a = [[0.5, 999, 999, 999, 22, 6], 
[0.6, 999, 999, 999, 22, 6], 
[0.7, 999, 999, 999, 22, 6], 
[0.8, 999, 999, 999, 22, 6], 
[0.9, 999, 999, 999, 22, 6], 
[1, 999, 999, 999, 22, 6], 
[1.1, 999, 999, 999, 22, 6], 
[1.2, 999, 999, 999, 22, 6], 
[1.3, 999, 999, 999, 22, 6], 
[1.4, 999, 999, 999, 22, 6], 
[1.5, 999, 999, 999, 22, 6], 
[1.6, 999, 999, 999, 22, 8], 
[1.7, 999, 999, 999, 22, 8], 
[1.8, 999, 999, 999, 22, 8], 
[1.9, 999, 999, 999, 22, 8], 
[2, 999, 999, 999, 22, 8], 
[2.1, 999, 999, 999, 22, 8], 
[2.2, 999, 999, 999, 22, 8], 
[2.3, 999, 999, 999, 22, 8], 
[2.4, 999, 999, 999, 22, 8], 
[2.5, 999, 999, 999, 22, 8]]
a = numpy.array(a)
x = a[:, 0]
y = a[:, 1:]
plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(5) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%d') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(2.5) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontsize=axis_title_fontsize)
plt.ylabel("Number of operators", fontsize=axis_title_fontsize)
# plt.title('$\mathregular{H_4}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3,2.7))
plt.ylim((0.1, 30))
plt.xticks(size=axis_tick_fontsize)
plt.yticks(size=axis_tick_fontsize)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(x, y[:, 0], label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
plt.plot(x, y[:, 1], label="HF", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y[:, 3], label="UCCSD", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y[:, 4], label="ES-VQE/SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
# lt.legend(fontsize='15', loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False)

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.show()

==> matplotlib_scripts/H4_PES.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


a = [[0.5 ,-1.653116952,-1.628609703,-1.653111382,-1.653110749,-1.653056603],
[0.6 ,-1.960193645,-1.929564248,-1.960188875,-1.960187804,-1.960113332],
[0.7 ,-2.106996915,-2.069197423,-2.106992671,-2.106989674,-2.106897723],
[0.8 ,-2.167560544,-2.121386756,-2.167555566,-2.167546085,-2.167444327],
[0.9 ,-2.180316614,-2.124259739,-2.180309412,-2.180281783,-2.180179186],
[1.0 ,-2.166387449,-2.098545937,-2.166379522,-2.166307512,-2.166211075],
[1.1 ,-2.137970527,-2.056024906,-2.137975448,-2.137803938,-2.137717276],
[1.2 ,-2.102608481,-2.003867483,-2.102671142,-2.102291445,-2.102214691],
[1.3 ,-2.065228963,-1.946741626,-2.065461063,-2.064672278,-2.064602728],
[1.4 ,-2.029070494,-1.887790304,-2.029706928,-2.028162369,-2.028095782],
[1.5 ,-1.996150326,-1.829137412,-1.997624048,-1.994768096,-1.99470052],
[1.6 ,-1.96756031,-1.772203102,-1.970571973,-1.965590171,-1.965530762],
[1.7 ,-1.943692039,-1.717918015,-1.949211637,-1.941052348,-1.941020522],
[1.8 ,-1.924430638,-1.666867161,-1.933537179,-1.921092735,-1.921178584],
[1.9 ,-1.90933206,-1.619384463,-1.922880131,-1.905332673,-1.905734283],
[2.0 ,-1.897780646,-1.575616477,-1.916086118,-1.893219773,-1.894237077],
[2.1 ,-1.889114875,-1.535569131,-1.911864041,-1.884142437,-1.885986048],
[2.2 ,-1.882712637,-1.499145625,-1.909120315,-1.877503691,-1.880156389],
[2.3 ,-1.878037045,-1.466178825,-1.907069058,-1.872769821,-1.876051229],
[2.4 ,-1.874651582,-1.43645854,-1.905211528,-1.869490708,-1.873159828],
[2.5 ,-1.872215994,-1.409752997,-1.903266073,-1.86502559,-1.871121596]]
a = numpy.array(a)
x = a[:, 0]
y = a[:, 1:]
plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
legend_fontsize = axis_tick_fontsize - 2
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(0.2) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(0.1) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontsize=axis_title_fontsize)
plt.ylabel("Energy (Hartree)", fontsize=axis_title_fontsize)
plt.title('$\mathregular{H_4}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3,2.7))
plt.ylim((-2.29,-1.31))
plt.xticks(size=axis_tick_fontsize)
plt.yticks(size=axis_tick_fontsize)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(x, y[:, 0], label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
plt.plot(x, y[:, 1], label="HF", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y[:, 3], label="UCCSD", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y[:, 4], label="ES-VQE/SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
plt.legend(fontsize=legend_fontsize, loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False)

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.show()

==> matplotlib_scripts/H4_err.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


a = [[0.5, 999, 0.024507249, 5.56975E-06, 6.2027E-06, 6.03493E-05, 0.001594896], 
[0.6, 999, 0.030629396, 4.76972E-06, 5.84048E-06, 8.03129E-05, 0.001594896], 
[0.7, 999, 0.037799492, 4.24401E-06, 7.24134E-06, 9.91922E-05, 0.001594896], 
[0.8, 999, 0.046173788, 4.97859E-06, 1.44589E-05, 0.000116217, 0.001594896], 
[0.9, 999, 0.056056875, 7.20228E-06, 3.48309E-05, 0.000137428, 0.001594896], 
[1, 999, 0.067841512, 7.92697E-06, 7.99361E-05, 0.000176373, 0.001594896], 
[1.1, 999, 0.081945621, 4.92163E-06, 0.000166589, 0.000253251, 0.001594896], 
[1.2, 999, 0.098740998, 6.26607E-05, 0.000317036, 0.00039379, 0.001594896], 
[1.3, 999, 0.118487337, 0.0002321, 0.000556685, 0.000626235, 0.001594896], 
[1.4, 999, 0.141280189, 0.000636434, 0.000908124, 0.000974712, 0.001594896], 
[1.5, 999, 0.167012913, 0.001473723, 0.00138223, 0.001449806, 0.001594896], 
[1.6, 999, 0.195357208, 0.003011663, 0.001970138, 0.002029548, 0.001594896], 
[1.7, 999, 0.225774024, 0.005519598, 0.002639691, 0.002671517, 0.001594896], 
[1.8, 999, 0.257563477, 0.009106541, 0.003337903, 0.003252055, 0.001594896], 
[1.9, 999, 0.289947597, 0.01354807, 0.003999387, 0.003597777, 0.001594896], 
[2, 999, 0.322164169, 0.018305472, 0.004560873, 0.003543569, 0.001594896], 
[2.1, 999, 0.353545744, 0.022749167, 0.004972437, 0.003128827, 0.001594896], 
[2.2, 999, 0.383567012, 0.026407677, 0.005208946, 0.002556249, 0.001594896], 
[2.3, 999, 0.41185822, 0.029032013, 0.005267224, 0.001985816, 0.001594896], 
[2.4, 999, 0.438193042, 0.030559946, 0.005160875, 0.001491755, 0.001594896], 
[2.5, 999, 0.462462998, 0.031050079, 0.007190405, 0.001094398, 0.001594896]]
a = numpy.array(a)
x = a[:, 0]
y = a[:, 1:]
plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = LogLocator(base=10.0, numticks=10) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = LogLocator(base=10.0, subs=[2.0, 4.0, 6.0, 8.0]) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)

ax.set_yscale('log')
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
# ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontsize=axis_title_fontsize)
plt.ylabel("Error (Hartree)", fontsize=axis_title_fontsize)
# plt.title('$\mathregular{H_6}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3, 2.7))
plt.ylim((2e-6, 0.9))
plt.xticks(size=axis_tick_fontsize)
plt.yticks(size=axis_tick_fontsize - 4)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))


# plt.plot(x, y[:, 0], label="FCI", marker="*", markersize=7, color='black')
plt.plot(x, y[:, 1], label="HF", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y[:, 3], label="UCCSD", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y[:, 4], label="ES-VQE/SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
plt.plot([0.3, 4.5], [1./627, 1./627], linestyle="--", color='grey')
# plt.legend(fontsize='15', loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False)

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.show()

==> matplotlib_scripts/H6_Nop.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


a = [[0.5, 999, 999, 999, 81, 25], 
[0.6, 999, 999, 999, 81, 25], 
[0.7, 999, 999, 999, 81, 25], 
[0.8, 999, 999, 999, 81, 25], 
[0.9, 999, 999, 999, 81, 25], 
[1, 999, 999, 999, 81, 25], 
[1.1, 999, 999, 999, 81, 25], 
[1.2, 999, 999, 999, 81, 25], 
[1.3, 999, 999, 999, 81, 29], 
[1.4, 999, 999, 999, 81, 28], 
[1.5, 999, 999, 999, 81, 29], 
[1.6, 999, 999, 999, 81, 29], 
[1.7, 999, 999, 999, 81, 29], 
[1.8, 999, 999, 999, 81, 29], 
[1.9, 999, 999, 999, 81, 29], 
[2, 999, 999, 999, 81, 29], 
[2.1, 999, 999, 999, 81, 29], 
[2.2, 999, 999, 999, 81, 29], 
[2.3, 999, 999, 999, 81, 29], 
[2.4, 999, 999, 999, 81, 29], 
[2.5, 999, 999, 999, 81, 29]]
a = numpy.array(a)
x = a[:, 0]
y = a[:, 1:]
plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(15) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%d') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(7.5) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontsize=axis_title_fontsize)
plt.ylabel("Number of operators", fontsize=axis_title_fontsize)
# plt.title('$\mathregular{H_6}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3,2.7))
plt.ylim((0.1,110.1))
plt.xticks(size=axis_tick_fontsize)
plt.yticks(size=axis_tick_fontsize)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(x, y[:, 0], label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
plt.plot(x, y[:, 1], label="HF", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y[:, 3], label="UCCSD", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y[:, 4], label="ES-VQE/SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
# plt.legend(fontsize='15', loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False)

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.show()

==> matplotlib_scripts/H6_PES.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


a = [[0.5 , -2.225106186, -2.18679342, -2.225023723, -2.225022626, -2.224862015],
[0.6 , -2.79641923, -2.748996959, -2.796296675, -2.796293866, -2.796087321],
[0.7 , -3.077995452, -3.020144532, -3.077820909, -3.077811161, -3.077572751],
[0.8 , -3.204411879, -3.134612256, -3.204173724, -3.204142216, -3.203896726],
[0.9 , -3.24454224, -3.160743364, -3.244229432, -3.244140498, -3.243913465],
[1.0 , -3.23606628, -3.135532214, -3.235676908, -3.235451982, -3.235261247],
[1.1 , -3.200684281, -3.079967728, -3.20025339, -3.199728235, -3.199580912],
[1.2 , -3.151729141, -3.006753467, -3.151389057, -3.150239485, -3.150136027],
[1.3 , -3.097825647, -2.924060485, -3.097927607, -3.095542651, -3.095523026],
[1.4 , -3.044600244, -2.837315724, -3.045943993, -3.0412126, -3.041250665],
[1.5 , -2.995565426, -2.750150044, -2.999851751, -2.990757899, -2.990966091],
[1.6 , -2.952668364, -2.664983075, -2.963457282, -2.946195233, -2.946716806],
[1.7 , -2.916689243, -2.58340772, -2.941277321, -2.908447139, -2.909476307],
[1.8 , -2.887569376, -2.506440277, -2.938104822, -2.877635866, -2.879498929],
[1.9 , -2.864702878, -2.434681096, -2.951975567, -2.853324138, -2.856295659],
[2.0 , -2.847192134, -2.368421284, -2.972880597, -2.834731389, -2.839076819],
[2.1 , -2.834050765, -2.307720083, -2.992873907, -2.820924519, -2.826648594],
[2.2 , -2.824341652, -2.25246692, -3.008695077, -2.810966302, -2.817675603],
[2.3 , -2.817252003, -2.202433943, -3.019629999, -2.804007241, -2.811307784],
[2.4 , -2.812119475, -2.157319975, -3.02599664, -2.799329819, -2.806410512],
[2.5 , -2.808427401, -2.116785063, -3.028483386, -2.796353361, -2.802664112]]
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


a = [[0.5 , -2.225106186, -2.18679342, -2.225023723, -2.225022626, -2.224862015], 
[0.6 , -2.79641923, -2.748996959, -2.796296675, -2.796293866, -2.796087321], 
[0.7 , -3.077995452, -3.020144532, -3.077820909, -3.077811161, -3.077572751], 
[0.8 , -3.204411879, -3.134612256, -3.204173724, -3.204142216, -3.203896726], 
[0.9 , -3.24454224, -3.160743364, -3.244229432, -3.244140498, -3.243913465], 
[1.0 , -3.23606628, -3.135532214, -3.235676908, -3.235451982, -3.235261247], 
[1.1 , -3.200684281, -3.079967728, -3.20025339, -3.199728235, -3.199580912], 
[1.2 , -3.151729141, -3.006753467, -3.151389057, -3.150239485, -3.150136027], 
[1.3 , -3.097825647, -2.924060485, -3.097927607, -3.095542651, -3.095523026], 
[1.4 , -3.044600244, -2.837315724, -3.045943993, -3.0412126, -3.041250665], 
[1.5 , -2.995565426, -2.750150044, -2.999851751, -2.990757899, -2.990966091], 
[1.6 , -2.952668364, -2.664983075, -2.963457282, -2.946195233, -2.946716806], 
[1.7 , -2.916689243, -2.58340772, -2.941277321, -2.908447139, -2.909476307], 
[1.8 , -2.887569376, -2.506440277, -2.938104822, -2.877635866, -2.879498929], 
[1.9 , -2.864702878, -2.434681096, -2.951975567, -2.853324138, -2.856295659], 
[2.0 , -2.847192134, -2.368421284, -2.972880597, -2.834731389, -2.839076819], 
[2.1 , -2.834050765, -2.307720083, -2.992873907, -2.820924519, -2.826648594], 
[2.2 , -2.824341652, -2.25246692, -3.008695077, -2.810966302, -2.817675603], 
[2.3 , -2.817252003, -2.202433943, -3.019629999, -2.804007241, -2.811307784], 
[2.4 , -2.812119475, -2.157319975, -3.02599664, -2.799329819, -2.806410512], 
[2.5 , -2.808427401, -2.116785063, -3.028483386, -2.796353361, -2.802664112]]
a = numpy.array(a)
x = a[:, 0]
y = a[:, 1:]
plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
legend_fontsize = axis_tick_fontsize - 2
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(0.2) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(0.1) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontsize=axis_title_fontsize)
plt.ylabel("Energy (Hartree)", fontsize=axis_title_fontsize)
plt.title('$\mathregular{H_6}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3,2.7))
plt.ylim((-3.49,-2.01))
plt.xticks(size=axis_tick_fontsize)
plt.yticks(size=axis_tick_fontsize)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(x, y[:, 0], label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
plt.plot(x, y[:, 1], label="HF", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y[:, 3], label="UCCSD", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y[:, 4], label="ES-VQE/SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
# plt.legend(fontsize=legend_fontsize, loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False)

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.show()

==> matplotlib_scripts/H6_err.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


a = [[0.5, 999, 0.038312766, 8.24632E-05, 8.35604E-05, 0.00024417, 0.001594896], 
[0.6, 999, 0.047422272, 0.000122555, 0.000125364, 0.000331909, 0.001594896], 
[0.7, 999, 0.05785092, 0.000174543, 0.000184291, 0.000422701, 0.001594896], 
[0.8, 999, 0.069799624, 0.000238156, 0.000269664, 0.000515153, 0.001594896], 
[0.9, 999, 0.083798876, 0.000312808, 0.000401742, 0.000628775, 0.001594896], 
[1, 999, 0.100534066, 0.000389372, 0.000614298, 0.000805033, 0.001594896], 
[1.1, 999, 0.120716553, 0.000430891, 0.000956046, 0.001103369, 0.001594896], 
[1.2, 999, 0.144975674, 0.000340084, 0.001489656, 0.001593114, 0.001594896], 
[1.3, 999, 0.173765162, 0.00010196, 0.002282996, 0.002302621, 0.001594896], 
[1.4, 999, 0.20728452, 0.001343749, 0.003387644, 0.003349579, 0.001594896], 
[1.5, 999, 0.245415382, 0.004286325, 0.004807527, 0.004599335, 0.001594896], 
[1.6, 999, 0.287685289, 0.010788918, 0.006473131, 0.005951558, 0.001594896], 
[1.7, 999, 0.333281523, 0.024588078, 0.008242104, 0.007212936, 0.001594896], 
[1.8, 999, 0.3811291, 0.050535446, 0.00993351, 0.008070447, 0.001594896], 
[1.9, 999, 0.430021782, 0.087272689, 0.01137874, 0.008407219, 0.001594896], 
[2, 999, 0.47877085, 0.125688463, 0.012460745, 0.008115315, 0.001594896], 
[2.1, 999, 0.526330682, 0.158823142, 0.013126246, 0.007402171, 0.001594896], 
[2.2, 999, 0.571874732, 0.184353425, 0.01337535, 0.006666049, 0.001594896], 
[2.3, 999, 0.61481806, 0.202377996, 0.013244762, 0.005944219, 0.001594896], 
[2.4, 999, 0.6547995, 0.213877165, 0.012789656, 0.005708963, 0.001594896], 
[2.5, 999, 0.691642338, 0.220055985, 0.01207404, 0.005763288, 0.001594896]]
a = numpy.array(a)
x = a[:, 0]
y = a[:, 1:]
plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = LogLocator(base=10.0, numticks=10) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = LogLocator(base=10.0, subs=[2.0, 4.0, 6.0, 8.0]) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)

ax.set_yscale('log')
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
# ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Å)", fontsize=axis_title_fontsize)
plt.ylabel("Error (Hartree)", fontsize=axis_title_fontsize)
# plt.title('$\mathregular{H_6}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3, 2.7))
plt.ylim((2e-5, 2))
plt.xticks(size=axis_tick_fontsize)
plt.yticks(size=axis_tick_fontsize - 4)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))


# plt.plot(x, y[:, 0], label="FCI", marker="*", markersize=7, color='black')
plt.plot(x, y[:, 1], label="HF", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y[:, 3], label="UCCSD", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y[:, 4], label="ES-VQE/SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
plt.plot([0.3, 4.5], [1./627, 1./627], linestyle="--", color='grey')
# plt.legend(fontsize='15', loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False)

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.show()

==> matplotlib_scripts/LiH_Nop.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


a = [[0.5, 999, 999, 999, 68, 15], 
[0.6, 999, 999, 999, 68, 15], 
[0.7, 999, 999, 999, 68, 16], 
[0.8, 999, 999, 999, 68, 16], 
[0.9, 999, 999, 999, 68, 15], 
[1, 999, 999, 999, 68, 15], 
[1.1, 999, 999, 999, 68, 15], 
[1.2, 999, 999, 999, 68, 15], 
[1.3, 999, 999, 999, 68, 15], 
[1.4, 999, 999, 999, 68, 13], 
[1.5, 999, 999, 999, 68, 12], 
[1.6, 999, 999, 999, 68, 14], 
[1.7, 999, 999, 999, 68, 13], 
[1.8, 999, 999, 999, 68, 13], 
[1.9, 999, 999, 999, 68, 13], 
[2, 999, 999, 999, 68, 14], 
[2.1, 999, 999, 999, 68, 14], 
[2.2, 999, 999, 999, 68, 14], 
[2.3, 999, 999, 999, 68, 16], 
[2.4, 999, 999, 999, 68, 16], 
[2.5, 999, 999, 999, 68, 16], 
[2.6, 999, 999, 999, 68, 17], 
[2.7, 999, 999, 999, 68, 17], 
[2.8, 999, 999, 999, 68, 18], 
[2.9, 999, 999, 999, 68, 19], 
[3, 999, 999, 999, 68, 19], 
[3.1, 999, 999, 999, 68, 20], 
[3.2, 999, 999, 999, 68, 18], 
[3.3, 999, 999, 999, 68, 18], 
[3.4, 999, 999, 999, 68, 18], 
[3.5, 999, 999, 999, 68, 20], 
[3.6, 999, 999, 999, 68, 18], 
[3.7, 999, 999, 999, 68, 18], 
[3.8, 999, 999, 999, 68, 18], 
[3.9, 999, 999, 999, 68, 18], 
[4, 999, 999, 999, 68, 19]]
a = numpy.array(a)
x = a[:, 0]
y = a[:, 1:]
plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.6) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.3) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(15) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%d') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(7.5) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(Li-H) (Å)", fontsize=axis_title_fontsize)
plt.ylabel("Number of operators", fontsize=axis_title_fontsize)
# plt.title('$\mathregular{LiH}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3,4.5))
plt.ylim((0.1,95.1))
plt.xticks(size=axis_tick_fontsize)
plt.yticks(size=axis_tick_fontsize)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(x, y[:, 0], label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
plt.plot(x, y[:, 1], label="HF", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y[:, 3], label="UCCSD", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y[:, 4], label="ES-VQE/SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
# plt.legend(fontsize='15', loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False)

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.show()

==> matplotlib_scripts/LiH_PES.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


a = [[0.5 , -7.050225035, -7.028410095, -7.050159911, -7.050164404, -7.049344399], 
[0.6 , -7.319318938, -7.299541051, -7.319297887, -7.319297065, -7.31891596], 
[0.7 , -7.505051767, -7.485944871, -7.505042166, -7.505041465, -7.504766417], 
[0.8 , -7.634167329, -7.615770161, -7.634160815, -7.634160662, -7.633899632], 
[0.9 , -7.723423721, -7.70575334, -7.723418135, -7.723418307, -7.723151505], 
[1.0 , -7.78446028, -7.767362136, -7.784454826, -7.78445509, -7.784179851], 
[1.1 , -7.825536958, -7.808743176, -7.825531147, -7.825531386, -7.825245068], 
[1.2 , -7.852430853, -7.835615826, -7.852424368, -7.852424544, -7.852123015], 
[1.3 , -7.869139976, -7.851953858, -7.869132631, -7.869132734, -7.868810401], 
[1.4 , -7.878453652, -7.860538661, -7.878445337, -7.878445364, -7.878092564], 
[1.5 , -7.882362287, -7.863357622, -7.882352909, -7.882352854, -7.881963399], 
[1.6 , -7.882324379, -7.86186477, -7.882313822, -7.882313672, -7.881875002], 
[1.7 , -7.879433517, -7.85714496, -7.879421604, -7.879421341, -7.878916008], 
[1.8 , -7.874524025, -7.850018697, -7.874510512, -7.874510098, -7.873917926], 
[1.9 , -7.868240794, -7.841112041, -7.868225342, -7.868224731, -7.867518091], 
[2.0 , -7.861087772, -7.830905585, -7.861069925, -7.861069066, -7.860212877], 
[2.1 , -7.853462905, -7.819770258, -7.853442143, -7.853440908, -7.852390745], 
[2.2 , -7.845683623, -7.807994369, -7.845659248, -7.845657538, -7.844358312], 
[2.3 , -7.838005003, -7.795804484, -7.837976213, -7.837973882, -7.837621113], 
[2.4 , -7.830631624, -7.783381627, -7.830597504, -7.830594405, -7.830106689], 
[2.5 , -7.823723883, -7.770873669, -7.823683464, -7.823679462, -7.823009217], 
[2.6 , -7.817399927, -7.758404399, -7.817352274, -7.817347298, -7.816441127], 
[2.7 , -7.811735339, -7.746079707, -7.811679671, -7.811673753, -7.81047852], 
[2.8 , -7.806763403, -7.73399134, -7.80669922, -7.806692513, -7.805171706], 
[2.9 , -7.802478453, -7.722218783, -7.802405635, -7.802398381, -7.802404738], 
[3.0 , -7.79884316, -7.7108299, -7.798761959, -7.798754448, -7.798761948], 
[3.1 , -7.795798533, -7.699880933, -7.795709522, -7.795702022, -7.795710564], 
[3.2 , -7.793274301, -7.689416363, -7.793178272, -7.793170973, -7.793147025], 
[3.3 , -7.791197566, -7.679468986, -7.791095415, -7.791088413, -7.791062797], 
[3.4 , -7.789498785, -7.67006035, -7.789391412, -7.789384723, -7.789358074], 
[3.5 , -7.788115123, -7.661201602, -7.788003369, -7.787996947, -7.788006905], 
[3.6 , -7.786991815, -7.65289464, -7.786876422, -7.786870195, -7.786843284], 
[3.7 , -7.78608226, -7.645133467, -7.785963849, -7.785957749, -7.785931444], 
[3.8 , -7.785347424, -7.637905601, -7.78522651, -7.785220473, -7.785195126], 
[3.9 , -7.784754946, -7.631193461, -7.784631971, -7.784625923, -7.784601784], 
[4.0 , -7.784278179, -7.62497563, -7.784153478, -7.784147386, -7.784152706]]
a = numpy.array(a)
x = a[:, 0]
y = a[:, 1:]
plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
legend_fontsize = axis_tick_fontsize - 2
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.6) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.3) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(0.2) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(0.1) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(Li-H) (Å)", fontsize=axis_title_fontsize)
plt.ylabel("Energy (Hartree)", fontsize=axis_title_fontsize)
plt.title('$\mathregular{LiH}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3,4.5))
plt.ylim((-7.99,-6.91))
plt.xticks(size=axis_tick_fontsize)
plt.yticks(size=axis_tick_fontsize)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(x, y[:, 0], label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
plt.plot(x, y[:, 1], label="HF", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y[:, 3], label="UCCSD", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y[:, 4], label="ES-VQE/SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
# plt.legend(fontsize=legend_fontsize, loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False)

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.show()

==> matplotlib_scripts/LiH_err.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter, LogLocator
import numpy


a = [[0.5, 999, 0.021814941, 6.51241E-05, 6.0631E-05, 0.000880636, 0.001594896], 
[0.6, 999, 0.019777886, 2.1051E-05, 2.18724E-05, 0.000402978, 0.001594896], 
[0.7, 999, 0.019106896, 9.60038E-06, 1.03022E-05, 0.000285349, 0.001594896], 
[0.8, 999, 0.018397168, 6.51397E-06, 6.66719E-06, 0.000267697, 0.001594896], 
[0.9, 999, 0.017670381, 5.58558E-06, 5.41369E-06, 0.000272216, 0.001594896], 
[1, 999, 0.017098144, 5.45412E-06, 5.19022E-06, 0.000280429, 0.001594896], 
[1.1, 999, 0.016793781, 5.81118E-06, 5.57131E-06, 0.00029189, 0.001594896], 
[1.2, 999, 0.016815028, 6.48528E-06, 6.30897E-06, 0.000307838, 0.001594896], 
[1.3, 999, 0.017186118, 7.34533E-06, 7.24189E-06, 0.000329575, 0.001594896], 
[1.4, 999, 0.017914991, 8.3157E-06, 8.28825E-06, 0.000361089, 0.001594896], 
[1.5, 999, 0.019004665, 9.37765E-06, 9.4324E-06, 0.000398888, 0.001594896], 
[1.6, 999, 0.020459609, 1.05572E-05, 1.07068E-05, 0.000449377, 0.001594896], 
[1.7, 999, 0.022288556, 1.19121E-05, 1.21761E-05, 0.000517509, 0.001594896], 
[1.8, 999, 0.024505328, 1.35132E-05, 1.39266E-05, 0.000606099, 0.001594896], 
[1.9, 999, 0.027128753, 1.54522E-05, 1.6063E-05, 0.000722703, 0.001594896], 
[2, 999, 0.030182188, 1.78471E-05, 1.87068E-05, 0.000874896, 0.001594896], 
[2.1, 999, 0.033692647, 2.07621E-05, 2.19969E-05, 0.00107216, 0.001594896], 
[2.2, 999, 0.037689254, 2.43749E-05, 2.60849E-05, 0.001325312, 0.001594896], 
[2.3, 999, 0.042200519, 2.879E-05, 3.11202E-05, 0.00038389, 0.001594896], 
[2.4, 999, 0.047249997, 3.41203E-05, 3.72198E-05, 0.000524936, 0.001594896], 
[2.5, 999, 0.052850214, 4.04196E-05, 4.44211E-05, 0.000714666, 0.001594896], 
[2.6, 999, 0.058995528, 4.76536E-05, 5.26294E-05, 0.000958801, 0.001594896], 
[2.7, 999, 0.065655632, 5.5668E-05, 6.15862E-05, 0.001256819, 0.001594896], 
[2.8, 999, 0.072772062, 6.41828E-05, 7.08893E-05, 0.001591696, 0.001594896], 
[2.9, 999, 0.08025967, 7.28182E-05, 8.00723E-05, 7.37148E-05, 0.001594896], 
[3, 999, 0.088013259, 8.12004E-05, 8.8712E-05, 8.12111E-05, 0.001594896], 
[3.1, 999, 0.095917601, 8.90116E-05, 9.65112E-05, 8.79697E-05, 0.001594896], 
[3.2, 999, 0.103857937, 9.60287E-05, 0.000103328, 0.000127275, 0.001594896], 
[3.3, 999, 0.11172858, 0.000102151, 0.000109153, 0.000134769, 0.001594896], 
[3.4, 999, 0.119438436, 0.000107373, 0.000114063, 0.000140712, 0.001594896], 
[3.5, 999, 0.126913522, 0.000111755, 0.000118176, 0.000108218, 0.001594896], 
[3.6, 999, 0.134097175, 0.000115394, 0.00012162, 0.000148531, 0.001594896], 
[3.7, 999, 0.140948794, 0.000118412, 0.000124511, 0.000150817, 0.001594896], 
[3.8, 999, 0.147441823, 0.000120914, 0.000126951, 0.000152298, 0.001594896], 
[3.9, 999, 0.153561485, 0.000122975, 0.000129023, 0.000153162, 0.001594896], 
[4, 999, 0.159302549, 0.000124701, 0.000130793, 0.000125473, 0.001594896]]
a = numpy.array(a)
x = a[:, 0]
y = a[:, 1:]
plt.figure(figsize=(5.5, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 5
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 5
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.6) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.3) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = LogLocator(base=10.0, numticks=10) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = LogLocator(base=10.0, subs=[2.0, 4.0, 6.0, 8.0]) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)

ax.set_yscale('log')
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
# ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(Li-H) (Å)", fontsize=axis_title_fontsize)
plt.ylabel("Error (Hartree)", fontsize=axis_title_fontsize)
# plt.title('$\mathregular{H_4}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3,4.5))
plt.ylim((2e-6,0.5))
plt.xticks(size=axis_tick_fontsize)
plt.yticks(size=axis_tick_fontsize - 4)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))


# plt.plot(x, y[:, 0], label="FCI", marker="*", markersize=7, color='black')
plt.plot(x, y[:, 1], label="HF", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y[:, 3], label="UCCSD", linewidth=linewidth, marker='^', markersize=marksize, color='yellowgreen')
plt.plot(x, y[:, 4], label="ES-VQE/SD", linewidth=linewidth, marker='o', markersize=marksize, color='cornflowerblue')
plt.plot([0.3, 4.5], [1./627, 1./627], linestyle="--", color='grey')
# plt.legend(fontsize='15', loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False)

plt.subplots_adjust(left=0.19, right=0.95, top=0.9, bottom=0.13)

plt.show()

==> matplotlib_scripts/bak/H2c_Nop.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


a = [[0.5, 999, 999, 999, 54, 11], 
[0.6, 999, 999, 999, 54, 11], 
[0.7, 999, 999, 999, 54, 11], 
[0.8, 999, 999, 999, 54, 11], 
[0.9, 999, 999, 999, 54, 11], 
[1, 999, 999, 999, 54, 11], 
[1.1, 999, 999, 999, 54, 11], 
[1.2, 999, 999, 999, 54, 11], 
[1.3, 999, 999, 999, 54, 11], 
[1.4, 999, 999, 999, 54, 11], 
[1.5, 999, 999, 999, 54, 11], 
[1.6, 999, 999, 999, 54, 11], 
[1.7, 999, 999, 999, 54, 11], 
[1.8, 999, 999, 999, 54, 11], 
[1.9, 999, 999, 999, 54, 11], 
[2, 999, 999, 999, 54, 11], 
[2.1, 999, 999, 999, 54, 11], 
[2.2, 999, 999, 999, 54, 11], 
[2.3, 999, 999, 999, 54, 11], 
[2.4, 999, 999, 999, 54, 11], 
[2.5, 999, 999, 999, 54, 11]]
a = numpy.array(a)
x = a[:, 0]
y = a[:, 1:]
plt.figure(figsize=(8, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
xmajorLocator   = MultipleLocator(0.3) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.15) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(10) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%d') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(5) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度

plt.xlabel("R(H-H) (Å)", fontsize=axis_title_fontsize)
plt.ylabel("Number of operators", fontsize=axis_title_fontsize)
# plt.title('$\mathregular{H_4}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3,2.7))
plt.ylim((0.1,75))
plt.xticks(size=axis_tick_fontsize)
plt.yticks(size=axis_tick_fontsize)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

# plt.plot(x, y[:, 0], label="FCI", marker="*", markersize=7, color='black')
# plt.plot(x, y[:, 1], label="HF", marker='^', markersize=7, color='coral')
plt.plot(x, y[:, 3], label="UCCSD", marker=None, markersize=7, color='yellowgreen')
plt.plot(x, y[:, 4], label="ES-VQE/SD", marker='o', markersize=7, color='cornflowerblue')
# plt.legend(fontsize='15', loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False)

plt.subplots_adjust(left=0.16, right=0.95, top=0.9, bottom=0.15)

plt.show()

==> matplotlib_scripts/bak/H2c_PES.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


a = [[0.5 , -0.532717289, -0.524841575, -0.532700701, -0.532701479, -0.532701479], 
[0.6 , -0.755536209, -0.745926205, -0.755503866, -0.75550597, -0.75550597], 
[0.7 , -0.869557943, -0.857882149, -0.869500509, -0.869505375, -0.869505375], 
[0.8 , -0.927004581, -0.913006971, -0.926910977, -0.926920634, -0.926920632], 
[0.9 , -0.952774221, -0.936230314, -0.952632767, -0.952649167, -0.952649151], 
[1.0 , -0.960199703, -0.940817718, -0.959998966, -0.960022288, -0.960022198], 
[1.1 , -0.95701619, -0.934365885, -0.956746878, -0.956771651, -0.956771354], 
[1.2 , -0.947965079, -0.921437829, -0.94762705, -0.947632216, -0.947630897], 
[1.3 , -0.936074907, -0.904856135, -0.935696313, -0.935621462, -0.93561652], 
[1.4 , -0.923342133, -0.886392886, -0.923024326, -0.922716982, -0.922700769], 
[1.5 , -0.911103978, -0.867167003, -0.911115453, -0.910225994, -0.910179058], 
[1.6 , -0.900234537, -0.847888274, -0.901183963, -0.898983804, -0.898864517], 
[1.7 , -0.891236921, -0.829010436, -0.894341503, -0.889461462, -0.889197439], 
[1.8 , -0.884295955, -0.81082595, -0.891692597, -0.88184241, -0.881329281], 
[1.9 , -0.879345237, -0.79352383, -0.894234989, -0.876100164, -0.875215273], 
[2.0 , -0.876160931, -0.777225026, -0.90240394, -0.872076767, -0.870697866], 
[2.1 , -0.874454891, -0.762004353, -0.915497786, -0.869548995, -0.867590071], 
[2.2 , -0.873939399, -0.747904133, -0.931805895, -0.868275168, -0.865630865], 
[2.3 , -0.874359206, -0.734942635, -0.94948507, -0.868023641, -0.864631188], 
[2.4 , -0.875501492, -0.723119302, -0.967203288, -0.868587644, -0.865263798], 
[2.5 , -0.877194993, -0.712418169, -0.984207516, -0.869791175, -0.865781768]]
a = numpy.array(a)
x = a[:, 0]
y = a[:, 1:]
plt.figure(figsize=(8, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
xmajorLocator   = MultipleLocator(0.3) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.15) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(0.2) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(0.1) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度

plt.xlabel("R(H-H) (Å)", fontsize=axis_title_fontsize)
plt.ylabel("Energy (Hartree)", fontsize=axis_title_fontsize)
plt.title('$\mathregular{H_2 chain}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3,2.7))
plt.ylim((-1.05,-0.4))
plt.xticks(size=axis_tick_fontsize)
plt.yticks(size=axis_tick_fontsize)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(x, y[:, 0], label="FCI", marker=None, markersize=7, color='black')
plt.plot(x, y[:, 1], label="HF", marker=None, markersize=7, color='coral')
plt.plot(x, y[:, 3], label="UCCSD", marker=None, markersize=7, color='yellowgreen')
plt.plot(x, y[:, 4], label="ES-VQE/SD", marker='o', markersize=7, color='cornflowerblue')
plt.legend(fontsize='15', loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False)

plt.subplots_adjust(left=0.16, right=0.95, top=0.9, bottom=0.15)

plt.show()

==> matplotlib_scripts/bak/H2c_err.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


a = [[0.5, 999, 0.007875714, 1.65881E-05, 1.58104E-05, 1.58103E-05, 0.001594896], 
[0.6, 999, 0.009610004, 3.2343E-05, 3.02387E-05, 3.02387E-05, 0.001594896], 
[0.7, 999, 0.011675794, 5.74337E-05, 5.25679E-05, 5.2568E-05, 0.001594896], 
[0.8, 999, 0.01399761, 9.36035E-05, 8.39467E-05, 8.3949E-05, 0.001594896], 
[0.9, 999, 0.016543906, 0.000141454, 0.000125054, 0.00012507, 0.001594896], 
[1, 999, 0.019381984, 0.000200736, 0.000177414, 0.000177505, 0.001594896], 
[1.1, 999, 0.022650305, 0.000269312, 0.000244539, 0.000244836, 0.001594896], 
[1.2, 999, 0.02652725, 0.000338029, 0.000332863, 0.000334182, 0.001594896], 
[1.3, 999, 0.031218772, 0.000378594, 0.000453445, 0.000458387, 0.001594896], 
[1.4, 999, 0.036949247, 0.000317807, 0.000625151, 0.000641364, 0.001594896], 
[1.5, 999, 0.043936974, 1.14759E-05, 0.000877984, 0.00092492, 0.001594896], 
[1.6, 999, 0.052346263, 0.000949426, 0.001250733, 0.001370021, 0.001594896], 
[1.7, 999, 0.062226485, 0.003104582, 0.001775459, 0.002039482, 0.001594896], 
[1.8, 999, 0.073470006, 0.007396642, 0.002453546, 0.002966674, 0.001594896], 
[1.9, 999, 0.085821408, 0.014889752, 0.003245073, 0.004129964, 0.001594896], 
[2, 999, 0.098935905, 0.026243009, 0.004084164, 0.005463065, 0.001594896], 
[2.1, 999, 0.112450538, 0.041042895, 0.004905896, 0.00686482, 0.001594896], 
[2.2, 999, 0.126035266, 0.057866496, 0.005664231, 0.008308535, 0.001594896], 
[2.3, 999, 0.139416571, 0.075125864, 0.006335565, 0.009728018, 0.001594896], 
[2.4, 999, 0.15238219, 0.091701797, 0.006913847, 0.010237694, 0.001594896], 
[2.5, 999, 0.164776824, 0.107012523, 0.007403818, 0.011413225, 0.001594896]]
a = numpy.array(a)
x = a[:, 0]
y = a[:, 1:]
plt.figure(figsize=(8, 6))

title_fontsize = 28
axis_title_fontsize = 24
axis_tick_fontsize = 20

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
xmajorLocator   = MultipleLocator(0.3) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.15) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(0.2) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(0.1) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度

plt.xlabel("R(H-H) (Å)", fontsize=axis_title_fontsize)
plt.ylabel("Error (Hartree)", fontsize=axis_title_fontsize)
# plt.title('$\mathregular{H_4}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.3,2.7))
plt.ylim((2e-6,1.))
plt.xticks(size=axis_tick_fontsize)
plt.yticks(size=axis_tick_fontsize)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

ax.set_yscale('log')

# plt.plot(x, y[:, 0], label="FCI", marker=None, markersize=7, color='black')
plt.plot(x, y[:, 1], label="HF", marker=None, markersize=7, color='coral')
plt.plot(x, y[:, 3], label="UCCSD", marker=None, markersize=7, color='yellowgreen')
plt.plot(x, y[:, 4], label="ES-VQE/SD", marker='o', markersize=7, color='cornflowerblue')
plt.plot([0.3, 2.7], [1./627, 1./627], linestyle="--", color='grey')
# plt.legend(fontsize='15', loc='upper left', bbox_to_anchor=(0.08, 0.98), frameon=False)

plt.subplots_adjust(left=0.16, right=0.95, top=0.9, bottom=0.15)

plt.show()
